Simplified SFT moduli spaces for Legendrian links

We study moduli spaces $\mathcal{M}$ of holomorphic maps $U$ from Riemann surfaces to $\mathbb{R}^{4}$ with boundaries on the Lagrangian cylinder over a Legendrian link $\Lambda \subset (\mathbb{R}^{3}, \xi_{std})$. We allow our domains, $\Sigma$, to have non-trivial topology in which case $\mathcal{M}$ is the zero locus of an obstruction function $\mathcal{O}$, sending a moduli space of holomorphic maps in $\mathbb{C}$ to $H^{1}(\Sigma)$. In general, $\mathcal{O}^{-1}(0)$ is not combinatorially computable. However after a Legendrian isotopy, $\Lambda$ can be made left-right-simple, implying that any $U$ of index $1$ is a disk with one or two positive punctures for which $\pi_{\mathbb{C}}\circ U$ is an embedding. Moreover, any $U$ of index $2$ is either a disk or an annulus with $\pi_{\mathbb{C}} \circ U$ simply covered and without interior critical points. Therefore any SFT invariant of $\Lambda$ is combinatorially computable using only disks with $\leq 2$ positive punctures.

==> used_unused_pics.py <==
import os

file_names = os.listdir('.')
eps_files = [f for f in file_names if f.endswith('.eps')]
tex_file = [f for f in file_names if f.endswith('.tex')]

if len(tex_file) != 1:
    raise RuntimeError('Multiple texfiles found')

tex_file = tex_file[0]

tex_lines = open(tex_file, 'r').readlines()
used_eps_files = [line.strip() for line in tex_lines if line.strip().endswith('.eps}')]
used_eps_files = list(set([line.split('{')[-1].split('}')[0] for line in used_eps_files]))

unneeded_files = [f for f in eps_files if f not in used_eps_files]
missing_files = [f for f in used_eps_files if f not in eps_files]

print(f"Unneeded eps files:\n{unneeded_files}")
print(f"Missing eps files:\n{missing_files}")

